An Arakelov-Theoretic Approach to Na\"ive Heights on Hyperelliptic Jacobians

We use Arakelov theory to define a height on divisors of degree zero on a hyperelliptic curve over a global field, and show that this height has computably bounded difference from the N\'eron-Tate height of the corresponding point on the Jacobian. We give an algorithm to compute the set of points of bounded height with respect to this new height. This provides an `in principle' solution to the problem of determining the sets of points of bounded N\'eron-Tate heights on the Jacobian. We give a worked example of how to compute the bound over a global function field for several curves, of genera up to 11.

==> reg_model_11.m <==
%auto-ignore
//the above line is included to allow arXiv submission - please delete it to use this file. 
F := GF(101);
K<u> := FunctionField(F);
R<x> := PolynomialRing(K);
C := HyperellipticCurve(u*x^23 + u^23);
SetVerbose("RegularModel",2);
Model := RegularModel(C,u);
I := IntersectionMatrix(Model);
I;

//At this point we:
// use a text editor to count the number of blowups used
// use numpy to compute the maximum and minimum entries of the Moore-Penrose pseudo-inverse of the matrix I
//4.102... and -8.076... respectively

//I am very grateful to an anonymous refree for supplying the remaining code:


function level(M, patch)
	N:=0;
	while patch`parent ne <0,1> do
		patch:=M`patches[patch`parent]; N:=N+1;
	end while;
  return N;
end function;

print "Maximum length of chain is:";

max := Max([level(M,M`patches[key]):key in Keys(M`patches)]);
max;

//Output is 7. 

==> reg_model_2.m <==
%auto-ignore
//the above line is included to allow arXiv submission - please delete it to use this file. 
F := GF(3);
K<u> := FunctionField(F);
R<x> := PolynomialRing(K);
C := HyperellipticCurve(u*x^5 + u^5);
SetVerbose("RegularModel",2);
M := RegularModel(C,u);
I := IntersectionMatrix(M);
I;

// At this point we:
// use a text editor to count the number of blowups used
// use numpy to compute the maximum and minimum entries of the Moore-Penrose pseudo-inverse of the matrix I
// 0.8370370370370368, -1.5926666666666662 are max and min respectively


//I am very grateful to an anonymous refree for supplying the remaining code:


function level(M, patch)
	N:=0;
	while patch`parent ne <0,1> do
		patch:=M`patches[patch`parent]; N:=N+1;
	end while;
  return N;
end function;

print "Maximum length of chain is:";

max := Max([level(M,M`patches[key]):key in Keys(M`patches)]);
max;

//output is 7. 

==> reg_model_4.m <==
%auto-ignore
//the above line is included to allow arXiv submission - please delete it to use this file. 
F := GF(5);
K<u> := FunctionField(F);
R<x> := PolynomialRing(K);
C := HyperellipticCurve(u*x^9 + u^9);
SetVerbose("RegularModel",2);
Model := RegularModel(C,u);
I := IntersectionMatrix(Model);
I;

// At this point we:
// use a text editor to count the number of blowups used
// use numpy to compute the maximum and minimum entries of the Moore-Penrose pseudo-inverse of the matrix I
//1.5727803625545251 and -2.7803009860832431 respectively

//I am very grateful to an anonymous refree for supplying the remaining code:


function level(M, patch)
	N:=0;
	while patch`parent ne <0,1> do
		patch:=M`patches[patch`parent]; N:=N+1;
	end while;
  return N;
end function;

print "Maximum length of chain is:";

max := Max([level(M,M`patches[key]):key in Keys(M`patches)]);
max;

//output is 7
